Reynolds number effects on turbulent flow in curved channels

In this work, we study the flow in curved channels, an archetypal configuration that allows insights into problems featuring turbulence bounded by curved walls. Besides its relevance to many engineering applications, it exhibits a rich physics due to the presence of turbulence superimposed to large-scale structures driven by centrifugal instabilities. The resulting secondary motions, which depend on the channel geometry and Reynolds number, break symmetry between the convex and the concave surface. We investigate the effects of curvature by focusing on two cases of mildly and strongly curved channel, in which shear and inertia are supposed to control the general features of the flow, respectively. For each geometry, we examine systematically the effects of the Reynolds number: we run a campaign of direct numerical simulations covering flow regimes from laminar up to moderately high value of Reynolds number - based on bulk velocity and channel height - of 87000. Our analysis pivots around the friction coefficient, which is the macroscopic observable of the flow, and explores how the large-scale structures change their shape and role on turbulence for increasing Reynolds numbers. Special attention is paid to the longitudinal large-scale structures (resembling Dean vortices), and how their dynamics of splitting and merging is influenced by curvature. In addition, we also observe and characterise transverse large-scale structures populating the convex wall of strongly curved channels, which are originated by streamwise instabilities and contribute to the negative production of turbulence kinetic energy.

==> RAD1/PLOTS/re.f90 <==
program calculate_Cf
  implicit none

  ! Dichiarazione delle variabili
  integer, parameter :: dp = kind(1.0d0)  ! Precisione doppia
  integer, parameter :: n = 10000           ! Numero di punti nel vettore Re_b
  real(dp) :: Re_b(n), Cf(n), tolerance, Re_val, Cf_val, Cf_new, kappa, A
  integer :: i, max_iter, iter
  real(dp), parameter :: pi = 3.14159265358979323846d0

  kappa = 0.41d0  ! Costante di Von Kármán
  A = 5.17d0       ! Costante empirica
  tolerance = 1.0d-9  ! Tolleranza per la convergenza iterativa
  max_iter = 100000  ! Numero massimo di iterazioni per la convergenza

  do i = 1, n
     Re_b(i) = 400.0d0 + (130000.0d0 - 400.0d0) * (real(i-1, dp) / real(n-1, dp))
  end do

  ! Calcolo  Cf per ogni valore di Re_b
  do i = 1, n
     Re_val = Re_b(i)
     Cf_val = 1.0d-9  ! Valore iniziale per Cf
     ! Iterazione per trovare Cf usando il metodo di iterazione successiva
     iter = 0
     do
        Cf_new=2.0d0/((1.0d0/kappa*log(.5d0*Re_val*sqrt(.5d0*Cf_val))-1.0d0/kappa+A))**2
        if (abs(Cf_new - Cf_val) < tolerance .or. iter > max_iter) exit
        Cf_val = Cf_new
        iter = iter + 1
     end do
     Cf(i) = Cf_val
  end do

  ! Output dei risultati
  open(unit=13, file='cf.log',form='formatted')
  print *, "Re_b", "Cf"
  do i = 1, n
     write(13,*) Re_b(i), Cf(i)
  end do
  close(13)

end program calculate_Cf


